Accelerating Recommendation System Training by Leveraging Popular Choices

Recommender models are commonly used to suggest relevant items to a user for e-commerce and online advertisement-based applications. These models use massive embedding tables to store numerical representation of items' and users' categorical variables (memory intensive) and employ neural networks (compute intensive) to generate final recommendations. Training these large-scale recommendation models is evolving to require increasing data and compute resources. The highly parallel neural networks portion of these models can benefit from GPU acceleration however, large embedding tables often cannot fit in the limited-capacity GPU device memory. Hence, this paper deep dives into the semantics of training data and obtains insights about the feature access, transfer, and usage patterns of these models. We observe that, due to the popularity of certain inputs, the accesses to the embeddings are highly skewed with a few embedding entries being accessed up to 10000x more. This paper leverages this asymmetrical access pattern to offer a framework, called FAE, and proposes a hot-embedding aware data layout for training recommender models. This layout utilizes the scarce GPU memory for storing the highly accessed embeddings, thus reduces the data transfers from CPU to GPU. At the same time, FAE engages the GPU to accelerate the executions of these hot embedding entries. Experiments on production-scale recommendation models with real datasets show that FAE reduces the overall training time by 2.3x and 1.52x in comparison to XDL CPU-only and XDL CPU-GPU execution while maintaining baseline accuracy

==> body/graphs/accuracy_loss/alibaba_acc.py <==
import os
import glob
import sys
import math
import pandas as pd
import numpy as np
import matplotlib.pyplot as plt
from matplotlib import rc

file = 'alibaba_acc.csv'

csv = pd.read_csv(file)
csv.rows = ['Iteration', 'Base_Train_Acc', 'Base_Test_Acc', 'Opt_Train_Acc', 'Opt_Test_Acc', 'Base_Train_Loss', 'Base_Test_Loss', 'Opt_Train_Loss', 'Opt_Test_Loss']

x_values = csv['Iteration']
x_values = np.array(x_values)

base_train_acc = csv['Base_Train_Acc']
base_train_acc = np.array(base_train_acc)

base_test_acc = csv['Base_Test_Acc']
base_test_acc = np.array(base_test_acc)

opt_train_acc = csv['Opt_Train_Acc']
opt_train_acc = np.array(opt_train_acc)

opt_test_acc = csv['Opt_Test_Acc']
opt_test_acc = np.array(opt_test_acc)

base_train_loss = csv['Base_Train_Loss']
base_train_loss = np.array(base_train_loss)

base_test_loss = csv['Base_Test_Loss']
base_test_loss = np.array(base_test_loss)

opt_train_loss = csv['Opt_Train_Loss']
opt_train_loss = np.array(opt_train_loss)

opt_test_loss = csv['Opt_Test_Loss']
opt_test_loss = np.array(opt_test_loss)

y = [50, 60, 70, 80, 90]
y = np.array(y)

#x = np.arange(7)
#x = [1000, 50000, 100000, 150000, 200000, 250000, 350000]
#x = np.array(x)

fig = plt.figure()
ax = fig.add_axes([0,0,1,1])

plt.rcParams['font.family'] = 'serif'
plt.rcParams['font.serif'] = ['Times'] + plt.rcParams['font.serif']

ax.plot(x_values, base_train_acc, label = 'Baseline Training', linewidth = 1.5, color = 'blue')
ax.plot(x_values, opt_train_acc, label = 'FAE Training', linewidth = 1.5, color = 'black')
ax.plot(x_values, base_test_acc, label = 'Baseline Validation', linewidth = 1.5, color = 'orange')
ax.plot(x_values, opt_test_acc, label = 'FAE Validation', linewidth = 1.5, color = 'red')

ax.set_axisbelow(True)
ax.grid(linestyle='--', linewidth='0.5')
#ax.set_yscale('log', base = 10)
#plt.margins(0.01)

plt.xticks(fontsize = 26, rotation = 0)
plt.yticks(y, fontsize = 26)
ax.set_yticklabels(("50%", "60%", "70%", "80%", "90%"))
#ax.set_xticks(x)
ax.set_xticklabels(("", "1", "10k", "20k", "30k", "40k"))
#plt.ylim(top = 150)
plt.xlabel('Number of Iterations', fontsize = 26, labelpad=10)
plt.ylabel('Accuracy', fontsize = 26)
plt.legend(fontsize = 26, ncol = 1, loc = "lower right", frameon = True, edgecolor='black')

plt.savefig("alibaba_acc.pdf", dpi=72, format='pdf', bbox_inches='tight')
plt.close()

# =============================================================================================

fig = plt.figure()
ax = fig.add_axes([0,0,1,1])

plt.rcParams['font.family'] = 'serif'
plt.rcParams['font.serif'] = ['Times'] + plt.rcParams['font.serif']

ax.plot(x_values, base_train_loss, label = 'Baseline Training', linewidth = 1.5, color = 'blue')
ax.plot(x_values, opt_train_loss, label = 'FAE Training', linewidth = 1.5, color = 'black')
ax.plot(x_values, base_test_loss, label = 'Baseline Validation', linewidth = 1.5, color = 'orange')
ax.plot(x_values, opt_test_loss, label = 'FAE Validation', linewidth = 1.5, color = 'red')

ax.set_axisbelow(True)
ax.grid(linestyle='--', linewidth='0.5')
#ax.set_yscale('log', base = 10)
#plt.margins(0.01)

plt.xticks(fontsize = 26, rotation = 0)
plt.yticks(fontsize = 26)
#ax.set_yticklabels(("74%", "75%", "76%", "77%", "78%", "79%", "80%"))
#ax.set_xticks(x)
ax.set_xticklabels(("", "1", "10k", "20k", "30k", "40k"))
#plt.ylim(top = 150)
plt.xlabel('Number of Iterations', fontsize = 26, labelpad=10)
plt.ylabel('BCE Loss', fontsize = 26)
plt.legend(fontsize = 26, ncol = 1, loc = "upper right", frameon = True, edgecolor='black')

plt.savefig("alibaba_loss.pdf", dpi=72, format='pdf', bbox_inches='tight')
plt.close()





==> body/graphs/accuracy_loss/comb_acc.py <==
import os
import glob
import sys
import math
import pandas as pd
import numpy as np
import matplotlib.pyplot as plt
from matplotlib import rc

file = 'kaggle_acc.csv'

csv = pd.read_csv(file)
csv.rows = ['Iteration', 'Base_Train_Acc', 'Base_Test_Acc', 'Opt_Train_Acc', 'Opt_Test_Acc', 'Base_Train_Loss', 'Base_Test_Loss', 'Opt_Train_Loss', 'Opt_Test_Loss']

x_values_kag = csv['Iteration']
x_values_kag = np.array(x_values_kag)

base_train_acc_kag = csv['Base_Train_Acc']
base_train_acc_kag = np.array(base_train_acc_kag)

base_test_acc_kag = csv['Base_Test_Acc']
base_test_acc_kag = np.array(base_test_acc_kag)

opt_train_acc_kag = csv['Opt_Train_Acc']
opt_train_acc_kag = np.array(opt_train_acc_kag)

opt_test_acc_kag = csv['Opt_Test_Acc']
opt_test_acc_kag = np.array(opt_test_acc_kag)

base_train_loss_kag = csv['Base_Train_Loss']
base_train_loss_kag = np.array(base_train_loss_kag)

base_test_loss_kag = csv['Base_Test_Loss']
base_test_loss_kag = np.array(base_test_loss_kag)

opt_train_loss_kag = csv['Opt_Train_Loss']
opt_train_loss_kag = np.array(opt_train_loss_kag)

opt_test_loss_kag = csv['Opt_Test_Loss']
opt_test_loss_kag = np.array(opt_test_loss_kag)

plt.rcParams['font.family'] = 'serif'
plt.rcParams['font.serif'] = ['Times'] + plt.rcParams['font.serif']

fig = plt.figure()
ax = fig.add_axes([0,0,3,1])

plt.subplot(1,3,1)

y = [74, 75, 76, 77, 78, 79, 80]
y = np.array(y)

ax.plot(x_values_kag, base_train_acc_kag, label = 'Baseline Training Accuracy', linewidth = 1.5, color = 'blue')
ax.plot(x_values_kag, opt_train_acc_kag, label = 'Opt Training Accuracy', linewidth = 1.5, color = 'black')
ax.plot(x_values_kag, base_test_acc_kag, label = 'Baseline Testing Accuracy', linewidth = 1.5, color = 'orange')
ax.plot(x_values_kag, opt_test_acc_kag, label = 'Opt Testing Accuracy', linewidth = 1.5, color = 'red')

plt.xticks(fontsize = 26, rotation = 0)
plt.yticks(y, fontsize = 26)
ax.set_xticklabels(("", "1k", "50k", "100k", "150k", "200k", "250k", "300k"))
ax.set_yticklabels(("74%", "75%", "76%", "77%", "78%", "79%", "80%"))
plt.xlabel('Number of Iterations', fontsize = 26, labelpad=10)
plt.ylabel('Accuracy', fontsize = 26)
#plt.legend(fontsize = 26, ncol = 1, loc = "lower right", frameon = True, edgecolor='black')

#plt.savefig("terabyte_acc.pdf", dpi=72, format='pdf', bbox_inches='tight')
#plt.close()
# =============================================================================================

file = 'alibaba_acc.csv'

csv = pd.read_csv(file)
csv.rows = ['Iteration', 'Base_Train_Acc', 'Base_Test_Acc', 'Opt_Train_Acc', 'Opt_Test_Acc', 'Base_Train_Loss', 'Base_Test_Loss', 'Opt_Train_Loss', 'Opt_Test_Loss']

x_values_ali = csv['Iteration']
x_values_ali = np.array(x_values_ali)

base_train_acc_ali = csv['Base_Train_Acc']
base_train_acc_ali = np.array(base_train_acc_ali)

base_test_acc_ali = csv['Base_Test_Acc']
base_test_acc_ali = np.array(base_test_acc_ali)

opt_train_acc_ali = csv['Opt_Train_Acc']
opt_train_acc_ali = np.array(opt_train_acc_ali)

opt_test_acc_ali = csv['Opt_Test_Acc']
opt_test_acc_ali = np.array(opt_test_acc_ali)

base_train_loss_ali = csv['Base_Train_Loss']
base_train_loss_ali = np.array(base_train_loss_ali)

base_test_loss_ali = csv['Base_Test_Loss']
base_test_loss_ali = np.array(base_test_loss_ali)

opt_train_loss_ali = csv['Opt_Train_Loss']
opt_train_loss = np.array(opt_train_loss_ali)

opt_test_loss_ali = csv['Opt_Test_Loss']
opt_test_loss_ali = np.array(opt_test_loss_ali)

plt.subplot(1,3,2)

y = [50, 60, 70, 80, 90]
y = np.array(y)

ax.plot(x_values_ali, base_train_acc_ali, label = 'Baseline Training Accuracy', linewidth = 1.5, color = 'blue')
ax.plot(x_values, opt_train_acc_ali, label = 'Opt Training Accuracy', linewidth = 1.5, color = 'black')
ax.plot(x_values, base_test_acc_ali, label = 'Baseline Validation Accuracy', linewidth = 1.5, color = 'orange')
ax.plot(x_values, opt_test_acc_ali, label = 'Opt Validation Accuracy', linewidth = 1.5, color = 'red')

plt.xticks(fontsize = 26, rotation = 0)
plt.yticks(y, fontsize = 26)
ax.set_yticklabels(("50%", "60%", "70%", "80%", "90%"))
#ax.set_xticks(x)
ax.set_xticklabels(("", "1", "10k", "20k", "30k", "40k"))
#plt.ylim(top = 150)
#plt.xlabel('Number of Iterations', fontsize = 26, labelpad=10)
#plt.ylabel('Accuracy', fontsize = 26)
# =============================================================================================

file = 'terabyte_acc.csv'

csv = pd.read_csv(file)
csv.rows = ['Iteration', 'Base_Train_Acc', 'Base_Test_Acc', 'Opt_Train_Acc', 'Opt_Test_Acc', 'Base_Train_Loss', 'Base_Test_Loss', 'Opt_Train_Loss', 'Opt_Test_Loss']

x_values_ter = csv['Iteration']
x_values_ter = np.array(x_values_ter)

base_train_acc_ter = csv['Base_Train_Acc']
base_train_acc_ter = np.array(base_train_acc_ter)

base_test_acc_ter = csv['Base_Test_Acc']
base_test_acc_ter = np.array(base_test_acc_ter)

opt_train_acc_ter = csv['Opt_Train_Acc']
opt_train_acc_ter = np.array(opt_train_acc_ter)

opt_test_acc_ter = csv['Opt_Test_Acc']
opt_test_acc_ter = np.array(opt_test_acc_ter)

base_train_loss_ter = csv['Base_Train_Loss']
base_train_loss_ter = np.array(base_train_loss_ter)

base_test_loss_ter = csv['Base_Test_Loss']
base_test_loss_ter = np.array(base_test_loss_ter)

opt_train_loss_ter = csv['Opt_Train_Loss']
opt_train_loss_ter = np.array(opt_train_loss_ter)

opt_test_loss_ter = csv['Opt_Test_Loss']
opt_test_loss_ter = np.array(opt_test_loss_ter)

plt.subplot(1,3,3)

y = [77, 78, 79, 80, 81, 82, 83]
y = np.array(y)

ax.plot(x_values_ter, base_train_acc_ter, label = 'Baseline Training Accuracy', linewidth = 1.5, color = 'blue')
ax.plot(x_values_ter, opt_train_acc_ter, label = 'Opt Training Accuracy', linewidth = 1.5, color = 'black')
ax.plot(x_values_ter, base_test_acc_ter, label = 'Baseline Testing Accuracy', linewidth = 1.5, color = 'orange')
ax.plot(x_values_ter, opt_test_acc_ter, label = 'Opt Testing Accuracy', linewidth = 1.5, color = 'red')

plt.xticks(fontsize = 26, rotation = 0)
plt.yticks(y, fontsize = 26)
ax.set_yticklabels(("77%", "78%", "79%", "80%", "81%", "82%", "83%"))
ax.set_xticklabels(("", "1k", "10k", "20k", "30k", "40k", "50k", "60k"))
#plt.xlabel('Number of Iterations', fontsize = 26, labelpad=10)
#plt.ylabel('Accuracy', fontsize = 26)
plt.legend(fontsize = 26, ncol = 1, loc = "lower right", frameon = True, edgecolor='black')

plt.savefig("comb_acc.pdf", dpi=72, format='pdf', bbox_inches='tight')
plt.close()






==> body/graphs/accuracy_loss/kagg_acc.py <==
import os
import glob
import sys
import math
import pandas as pd
import numpy as np
import matplotlib.pyplot as plt
from matplotlib import rc

file = 'kaggle_acc.csv'

csv = pd.read_csv(file)
csv.rows = ['Iteration', 'Base_Train_Acc', 'Base_Test_Acc', 'Opt_Train_Acc', 'Opt_Test_Acc', 'Base_Train_Loss', 'Base_Test_Loss', 'Opt_Train_Loss', 'Opt_Test_Loss']

x_values = csv['Iteration']
x_values = np.array(x_values)

base_train_acc = csv['Base_Train_Acc']
base_train_acc = np.array(base_train_acc)

base_test_acc = csv['Base_Test_Acc']
base_test_acc = np.array(base_test_acc)

opt_train_acc = csv['Opt_Train_Acc']
opt_train_acc = np.array(opt_train_acc)

opt_test_acc = csv['Opt_Test_Acc']
opt_test_acc = np.array(opt_test_acc)

base_train_loss = csv['Base_Train_Loss']
base_train_loss = np.array(base_train_loss)

base_test_loss = csv['Base_Test_Loss']
base_test_loss = np.array(base_test_loss)

opt_train_loss = csv['Opt_Train_Loss']
opt_train_loss = np.array(opt_train_loss)

opt_test_loss = csv['Opt_Test_Loss']
opt_test_loss = np.array(opt_test_loss)

y = [74, 75, 76, 77, 78, 79, 80]
y = np.array(y)

#x = np.arange(7)
x = [1000,  100000, 200000, 350000]
#x = np.array(x)

fig = plt.figure()
ax = fig.add_axes([0,0,1,1])

plt.rcParams['font.family'] = 'serif'
plt.rcParams['font.serif'] = ['Times'] + plt.rcParams['font.serif']

ax.plot(x_values, base_train_acc, label = 'Baseline Training', linewidth = 1.5, color = 'blue')
ax.plot(x_values, opt_train_acc, label = 'FAE Training', linewidth = 1.5, color = 'black')
ax.plot(x_values, base_test_acc, label = 'Baseline Testing', linewidth = 1.5, color = 'orange')
ax.plot(x_values, opt_test_acc, label = 'FAE Testing', linewidth = 1.5, color = 'red')

ax.set_axisbelow(True)
ax.grid(linestyle='--', linewidth='0.5')
#ax.set_yscale('log', base = 10)
#plt.margins(0.01)

plt.xticks(fontsize = 26, rotation = 0)
plt.yticks(y, fontsize = 26)
ax.set_yticklabels(("74%", "75%", "76%", "77%", "78%", "79%", "80%"))
#ax.set_xticks(x)
ax.set_xticklabels(("", "1k", "", "100k", "", "200k", "", "300k"))
#plt.ylim(top = 150)
plt.xlabel('Number of Iterations', fontsize = 26, labelpad=10)
plt.ylabel('Accuracy', fontsize = 26)
plt.legend(fontsize = 26, ncol = 1, loc = "lower right", frameon = True, edgecolor='black')

plt.savefig("kaggle_acc.pdf", dpi=72, format='pdf', bbox_inches='tight')
plt.close()

# =============================================================================================

fig = plt.figure()
ax = fig.add_axes([0,0,1,1])

plt.rcParams['font.family'] = 'serif'
plt.rcParams['font.serif'] = ['Times'] + plt.rcParams['font.serif']

ax.plot(x_values, base_train_loss, label = 'Baseline Training', linewidth = 1.5, color = 'blue')
ax.plot(x_values, opt_train_loss, label = 'FAE Training', linewidth = 1.5, color = 'black')
ax.plot(x_values, base_test_loss, label = 'Baseline Testing', linewidth = 1.5, color = 'orange')
ax.plot(x_values, opt_test_loss, label = 'FAE Testing', linewidth = 1.5, color = 'red')

ax.set_axisbelow(True)
ax.grid(linestyle='--', linewidth='0.5')
#ax.set_yscale('log', base = 10)
#plt.margins(0.01)

plt.xticks(fontsize = 26, rotation = 0)
plt.yticks(fontsize = 26)
#ax.set_yticklabels(("74%", "75%", "76%", "77%", "78%", "79%", "80%"))
#ax.set_xticks(x)
ax.set_xticklabels(("", "1k", "", "100k", "", "200k", "", "300k"))
#plt.ylim(top = 150)
plt.xlabel('Number of Iterations', fontsize = 26, labelpad=10)
plt.ylabel('BCE Loss', fontsize = 26)
plt.legend(fontsize = 26, ncol = 1, loc = "upper right", frameon = True, edgecolor='black')

plt.savefig("kaggle_loss.pdf", dpi=72, format='pdf', bbox_inches='tight')
plt.close()





==> body/graphs/accuracy_loss/terabyte_acc.py <==
import os
import glob
import sys
import math
import pandas as pd
import numpy as np
import matplotlib.pyplot as plt
from matplotlib import rc

file = 'terabyte_acc.csv'

csv = pd.read_csv(file)
csv.rows = ['Iteration', 'Base_Train_Acc', 'Base_Test_Acc', 'Opt_Train_Acc', 'Opt_Test_Acc', 'Base_Train_Loss', 'Base_Test_Loss', 'Opt_Train_Loss', 'Opt_Test_Loss']

x_values = csv['Iteration']
x_values = np.array(x_values)

base_train_acc = csv['Base_Train_Acc']
base_train_acc = np.array(base_train_acc)

base_test_acc = csv['Base_Test_Acc']
base_test_acc = np.array(base_test_acc)

opt_train_acc = csv['Opt_Train_Acc']
opt_train_acc = np.array(opt_train_acc)

opt_test_acc = csv['Opt_Test_Acc']
opt_test_acc = np.array(opt_test_acc)

base_train_loss = csv['Base_Train_Loss']
base_train_loss = np.array(base_train_loss)

base_test_loss = csv['Base_Test_Loss']
base_test_loss = np.array(base_test_loss)

opt_train_loss = csv['Opt_Train_Loss']
opt_train_loss = np.array(opt_train_loss)

opt_test_loss = csv['Opt_Test_Loss']
opt_test_loss = np.array(opt_test_loss)

y = [77, 78, 79, 80, 81, 82, 83]
y = np.array(y)

#x = np.arange(7)
#x = [1000, 50000, 100000, 150000, 200000, 250000, 350000]
#x = np.array(x)

fig = plt.figure()
ax = fig.add_axes([0,0,1,1])

plt.rcParams['font.family'] = 'serif'
plt.rcParams['font.serif'] = ['Times'] + plt.rcParams['font.serif']

ax.plot(x_values, base_train_acc, label = 'Baseline Training', linewidth = 1.5, color = 'blue')
ax.plot(x_values, opt_train_acc, label = 'FAE Training', linewidth = 1.5, color = 'black')
ax.plot(x_values, base_test_acc, label = 'Baseline Testing', linewidth = 1.5, color = 'orange')
ax.plot(x_values, opt_test_acc, label = 'FAE Testing', linewidth = 1.5, color = 'red')

ax.set_axisbelow(True)
ax.grid(linestyle='--', linewidth='0.5')
#ax.set_yscale('log', base = 10)
#plt.margins(0.01)

plt.xticks(fontsize = 26, rotation = 0)
plt.yticks(y, fontsize = 26)
ax.set_yticklabels(("77%", "78%", "79%", "80%", "81%", "82%", "83%"))
#ax.set_xticks(x)
ax.set_xticklabels(("", "1k", "10k", "20k", "30k", "40k", "50k", "60k"))
#plt.ylim(top = 150)
plt.xlabel('Number of Iterations', fontsize = 26, labelpad=10)
plt.ylabel('Accuracy', fontsize = 26)
plt.legend(fontsize = 26, ncol = 1, loc = "lower right", frameon = True, edgecolor='black')

plt.savefig("terabyte_acc.pdf", dpi=72, format='pdf', bbox_inches='tight')
plt.close()

# =============================================================================================

fig = plt.figure()
ax = fig.add_axes([0,0,1,1])

plt.rcParams['font.family'] = 'serif'
plt.rcParams['font.serif'] = ['Times'] + plt.rcParams['font.serif']

ax.plot(x_values, base_train_loss, label = 'Baseline Training', linewidth = 1.5, color = 'blue')
ax.plot(x_values, opt_train_loss, label = 'FAE Training', linewidth = 1.5, color = 'black')
ax.plot(x_values, base_test_loss, label = 'Baseline Testing', linewidth = 1.5, color = 'orange')
ax.plot(x_values, opt_test_loss, label = 'FAE Testing', linewidth = 1.5, color = 'red')

ax.set_axisbelow(True)
ax.grid(linestyle='--', linewidth='0.5')
#ax.set_yscale('log', base = 10)
#plt.margins(0.01)

plt.xticks(fontsize = 26, rotation = 0)
plt.yticks(fontsize = 26)
#ax.set_yticklabels(("74%", "75%", "76%", "77%", "78%", "79%", "80%"))
#ax.set_xticks(x)
ax.set_xticklabels(("", "1k", "10k", "20k", "30k", "40k", "50k", "60k"))
#plt.ylim(top = 150)
plt.xlabel('Number of Iterations', fontsize = 26, labelpad=10)
plt.ylabel('BCE Loss', fontsize = 26)
plt.legend(fontsize = 26, ncol = 1, loc = "upper right", frameon = True, edgecolor='black')

plt.savefig("terabyte_loss.pdf", dpi=72, format='pdf', bbox_inches='tight')
plt.close()





==> body/graphs/fig1/fig1.py <==
import os
import glob
import math
import pandas as pd
import numpy as np
import matplotlib.pyplot as plt
from matplotlib import rc

file = 'fig1.csv'

csv = pd.read_csv(file)
csv.rows = ['Dataset', 'Hot emb', 'Hot Input']

x_values = csv['Dataset']
x_values = np.array(x_values)
#print(x_values)

hot_emb = csv['Hot emb']
hot_emb = np.array(hot_emb)
#print(hot_emb)

hot_input = csv['Hot Input']
hot_input = np.array(hot_input)
#print(cold_emb)

#X = [x for x in x_values]
X = np.arange(len(x_values))
data = np.row_stack((hot_emb, hot_input))
'''
Y = [25,26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36]
Y = np.array(Y)

y = []
for i, val in enumerate(Y):
	y.append(pow(2,val))
y = np.array(y)
'''

#rc('font',**{'family':'Times'})
#plt.rcParams["font.family"] = "Times New Roman"
plt.rcParams['font.family'] = 'serif'
plt.rcParams['font.serif'] = ['Times'] + plt.rcParams['font.serif']


fig = plt.figure()
ax = fig.add_axes([0,0,1.5,1])
p0 = ax.bar(X - 0.25, data[0], color = '#49A264', width = 0.4, label = "Hot Embeddings", align='center', edgecolor='black', linewidth=1.2, fill = True)
p1 = ax.bar(X + 0.25, data[1], color = '#283F94', width = 0.4, label = "Hot Inputs", align='center', edgecolor='black', linewidth=1.2, fill = True)

ax.set_axisbelow(True)
ax.grid(linestyle='--', linewidth='0.5', axis='y', which='major')
#ax.bar(X, cold, width=0.8, label='Cold', color='#0070C0', bottom=hot, align='center', edgecolor='black', linewidth=1.2)
#ax.bar(X, hot, width=0.7, label='Hot', color='#3dd41c', align='center', edgecolor='black', linewidth=1.2)
#ax.text(1.9, 4.05, str(total_emb[2]), fontsize = 18)
#plt.grid(which='major')
#ax.set_axisbelow(True)
#ax.yaxis.grid(color='gray', linestyle='dashed')
#ax.set_yscale('log', base = 2)
plt.xticks(X, x_values, fontsize = 26, rotation = 0)
ax.set_xticklabels(("Criteo\nKaggle", " ", "Taobao\nAlibaba", " ", "Criteo\nTerabyte"))
#ax.set_yticklabels(("", "64MB", "", "256MB", "", "1GB", "", "4GB", "", "16GB", "", "64GB"))
plt.margins(0.2)
plt.xticks(fontsize = 26, rotation = 0)
plt.yticks(fontsize = 26)
plt.ylim(top = 110)
plt.ylabel('Percentage Hotness', fontsize = 26)
plt.legend(fontsize = 26, ncol = 1, loc = "upper left", frameon = True, edgecolor='black')
#plt.title('Energy Comparison - Workload division', fontsize = 16)
plt.savefig("fig1.pdf", dpi=72, format='pdf', bbox_inches='tight')
plt.close()





==> body/graphs/fig10/fig10.py <==
import os
import glob
import sys
import math
import pandas as pd
import numpy as np
import matplotlib.pyplot as plt
from matplotlib import rc

file = 'fig10.csv'

csv = pd.read_csv(file)
csv.rows = ['Threshold', 'Kaggle', 'Alibaba', 'Terabyte', 'Avazu']

x_values = csv['Threshold']
x_values = np.array(x_values)
#print(x_values)

x = np.arange(4)


kaggle = csv['Kaggle']
kaggle = np.array(kaggle)
#print(kaggle)


alibaba = csv['Alibaba']
alibaba = np.array(alibaba)
#print(hot_emb)

terabyte = csv['Terabyte']
terabyte = np.array(terabyte)
#print(cold_emb)

avazu = csv['Avazu']
avazu = np.array(avazu)

fig = plt.figure(linewidth = 2, edgecolor = '#FF0000')
ax = fig.add_axes([0,0,1.5,1])

plt.rcParams['font.family'] = 'serif'
plt.rcParams['font.serif'] = ['Times New Roman'] + plt.rcParams['font.serif']

ax.plot(x, kaggle, label = 'Criteo Kaggle', linewidth = 2, color = '#49A264', marker='o', markersize=14)
ax.plot(x, alibaba, label = 'Taobao Alibaba', linewidth = 2, color = '#283F94', marker='^', markersize=14)
ax.plot(x, terabyte, label = 'Criteo Terabyte', linewidth = 2, color = '#E6883E', marker='s', markersize=14)
ax.plot(x, avazu, label = 'Avazu', linewidth = 2, color = '#5a5a5f', marker='*', markersize=18)

ax.set_axisbelow(True)
ax.grid(linestyle='--', linewidth='0.5')
#ax.set_yscale('log', base = 10)
#plt.margins(0.01)
plt.xticks(x, fontsize = 26, rotation = 0)
plt.yticks(fontsize = 26)
ax.set_xticklabels(("0.001%", "0.0001%", "0.00001%", "0.000001%"))
plt.ylim(top = 200)
plt.xlabel('Access Threshold to Classify Hot Embeddings', fontsize = 26, labelpad=10)
plt.ylabel('Latency (seconds)', fontsize = 26)
plt.legend(fontsize = 24, ncol = 1, loc = "upper left", frameon = True, edgecolor='black')

plt.savefig("fig10.pdf", dpi=72, format='pdf', bbox_inches='tight')
plt.close()





==> body/graphs/fig11/fig11a.py <==
import os
import glob
import sys
import math
import pandas as pd
import numpy as np
import matplotlib.pyplot as plt
from matplotlib import rc

file = 'kaggle_acc.csv'

csv = pd.read_csv(file)
csv.rows = ['Iteration', 'Base_Train_Acc', 'Base_Test_Acc', 'Opt_Train_Acc', 'Opt_Test_Acc', 'Base_Train_Loss', 'Base_Test_Loss', 'Opt_Train_Loss', 'Opt_Test_Loss']

x_values = csv['Iteration']
x_values = np.array(x_values)

base_train_acc = csv['Base_Train_Acc']
base_train_acc = np.array(base_train_acc)

base_test_acc = csv['Base_Test_Acc']
base_test_acc = np.array(base_test_acc)

opt_train_acc = csv['Opt_Train_Acc']
opt_train_acc = np.array(opt_train_acc)

opt_test_acc = csv['Opt_Test_Acc']
opt_test_acc = np.array(opt_test_acc)

base_train_loss = csv['Base_Train_Loss']
base_train_loss = np.array(base_train_loss)

base_test_loss = csv['Base_Test_Loss']
base_test_loss = np.array(base_test_loss)

opt_train_loss = csv['Opt_Train_Loss']
opt_train_loss = np.array(opt_train_loss)

opt_test_loss = csv['Opt_Test_Loss']
opt_test_loss = np.array(opt_test_loss)

y = [74, 75, 76, 77, 78, 79, 80]
y = np.array(y)

#x = np.arange(7)
x = [1000,  100000, 200000, 350000]
#x = np.array(x)

fig = plt.figure(linewidth = 2, edgecolor = '#FF0000')
ax = fig.add_axes([0,0,1,1])

plt.rcParams['font.family'] = 'serif'
plt.rcParams['font.serif'] = ['Times'] + plt.rcParams['font.serif']

ax.plot(x_values, base_train_acc, label = 'XDL Training', linewidth = 1.5, color = '#283F94', linestyle = 'dotted')
ax.plot(x_values, opt_train_acc, label = 'FAE Training', linewidth = 1.5, color = '#49A264', linestyle = 'dotted')
ax.plot(x_values, base_test_acc, label = 'XDL Testing', linewidth = 1.5, color = '#5a5a5f', linestyle = 'solid')
ax.plot(x_values, opt_test_acc, label = 'FAE Testing', linewidth = 1.5, color = '#E6883E', linestyle = 'solid')

ax.set_axisbelow(True)
ax.grid(linestyle='--', linewidth='0.5')
#ax.set_yscale('log', base = 10)
#plt.margins(0.01)

plt.xticks(fontsize = 26, rotation = 0)
plt.yticks(y, fontsize = 26)
ax.set_yticklabels(("74%", "75%", "76%", "77%", "78%", "79%", "80%"))
#ax.set_xticks(x)
ax.set_xticklabels(("", "1k", "", "100k", "", "200k", "", "300k"))
#plt.ylim(top = 150)
plt.xlabel('Number of Iterations', fontsize = 26, labelpad=10)
plt.ylabel('Accuracy', fontsize = 26)
plt.legend(fontsize = 26, ncol = 1, loc = "lower right", frameon = True, edgecolor='black')

plt.savefig("kaggle_acc.pdf", dpi=72, format='pdf', bbox_inches='tight')
plt.close()

# =============================================================================================

fig = plt.figure()
ax = fig.add_axes([0,0,1,1])

plt.rcParams['font.family'] = 'serif'
plt.rcParams['font.serif'] = ['Times'] + plt.rcParams['font.serif']

ax.plot(x_values, base_train_loss, label = 'Baseline Training', linewidth = 1.5, color = '#283F94')
ax.plot(x_values, opt_train_loss, label = 'FAE Training', linewidth = 1.5, color = '#49A264')
ax.plot(x_values, base_test_loss, label = 'Baseline Testing', linewidth = 1.5, color = 'black')
ax.plot(x_values, opt_test_loss, label = 'FAE Testing', linewidth = 1.5, color = '#E6883E')

ax.set_axisbelow(True)
ax.grid(linestyle='--', linewidth='0.5')
#ax.set_yscale('log', base = 10)
#plt.margins(0.01)

plt.xticks(fontsize = 26, rotation = 0)
plt.yticks(fontsize = 26)
#ax.set_yticklabels(("74%", "75%", "76%", "77%", "78%", "79%", "80%"))
#ax.set_xticks(x)
ax.set_xticklabels(("", "1k", "", "100k", "", "200k", "", "300k"))
#plt.ylim(top = 150)
plt.xlabel('Number of Iterations', fontsize = 26, labelpad=10)
plt.ylabel('BCE Loss', fontsize = 26)
plt.legend(fontsize = 26, ncol = 1, loc = "upper right", frameon = True, edgecolor='black')

plt.savefig("kaggle_loss.pdf", dpi=72, format='pdf', bbox_inches='tight')
plt.close()





==> body/graphs/fig11/fig11b.py <==
import os
import glob
import sys
import math
import pandas as pd
import numpy as np
import matplotlib.pyplot as plt
from matplotlib import rc

file = 'alibaba_acc.csv'

csv = pd.read_csv(file)
csv.rows = ['Iteration', 'Base_Train_Acc', 'Base_Test_Acc', 'Opt_Train_Acc', 'Opt_Test_Acc', 'Base_Train_Loss', 'Base_Test_Loss', 'Opt_Train_Loss', 'Opt_Test_Loss']

x_values = csv['Iteration']
x_values = np.array(x_values)

base_train_acc = csv['Base_Train_Acc']
base_train_acc = np.array(base_train_acc)

base_test_acc = csv['Base_Test_Acc']
base_test_acc = np.array(base_test_acc)

opt_train_acc = csv['Opt_Train_Acc']
opt_train_acc = np.array(opt_train_acc)

opt_test_acc = csv['Opt_Test_Acc']
opt_test_acc = np.array(opt_test_acc)

base_train_loss = csv['Base_Train_Loss']
base_train_loss = np.array(base_train_loss)

base_test_loss = csv['Base_Test_Loss']
base_test_loss = np.array(base_test_loss)

opt_train_loss = csv['Opt_Train_Loss']
opt_train_loss = np.array(opt_train_loss)

opt_test_loss = csv['Opt_Test_Loss']
opt_test_loss = np.array(opt_test_loss)

y = [50, 60, 70, 80, 90]
y = np.array(y)

#x = np.arange(7)
#x = [1000, 50000, 100000, 150000, 200000, 250000, 350000]
#x = np.array(x)

fig = plt.figure(linewidth = 2, edgecolor = '#FF0000')
ax = fig.add_axes([0,0,1,1])

plt.rcParams['font.family'] = 'serif'
plt.rcParams['font.serif'] = ['Times'] + plt.rcParams['font.serif']

ax.plot(x_values, base_train_acc, label = 'XDL Training', linewidth = 1.5, color = '#283F94', linestyle = 'dotted')
ax.plot(x_values, opt_train_acc, label = 'FAE Training', linewidth = 1.5, color = '#49A264', linestyle = 'dotted')
ax.plot(x_values, base_test_acc, label = 'XDL Validation', linewidth = 1.5, color = '#5a5a5f', linestyle = 'solid')
ax.plot(x_values, opt_test_acc, label = 'FAE Validation', linewidth = 1.5, color = '#E6883E', linestyle = 'solid')

ax.set_axisbelow(True)
ax.grid(linestyle='--', linewidth='0.5')
#ax.set_yscale('log', base = 10)
#plt.margins(0.01)

plt.xticks(fontsize = 26, rotation = 0)
plt.yticks(y, fontsize = 26)
ax.set_yticklabels(("50%", "60%", "70%", "80%", "90%"))
#ax.set_xticks(x)
ax.set_xticklabels(("", "1", "10k", "20k", "30k", "40k"))
#plt.ylim(top = 150)
plt.xlabel('Number of Iterations', fontsize = 26, labelpad=10)
plt.ylabel('Accuracy', fontsize = 26)
plt.legend(fontsize = 26, ncol = 1, loc = "lower right", frameon = True, edgecolor='black')

plt.savefig("alibaba_acc.pdf", dpi=72, format='pdf', bbox_inches='tight')
plt.close()

# =============================================================================================

fig = plt.figure()
ax = fig.add_axes([0,0,1,1])

plt.rcParams['font.family'] = 'serif'
plt.rcParams['font.serif'] = ['Times'] + plt.rcParams['font.serif']

ax.plot(x_values, base_train_loss, label = 'Baseline Training', linewidth = 1.5, color = '#283F94')
ax.plot(x_values, opt_train_loss, label = 'FAE Training', linewidth = 1.5, color = '#49A264')
ax.plot(x_values, base_test_loss, label = 'Baseline Validation', linewidth = 1.5, color = 'black')
ax.plot(x_values, opt_test_loss, label = 'FAE Validation', linewidth = 1.5, color = '#E6883E')

ax.set_axisbelow(True)
ax.grid(linestyle='--', linewidth='0.5')
#ax.set_yscale('log', base = 10)
#plt.margins(0.01)

plt.xticks(fontsize = 26, rotation = 0)
plt.yticks(fontsize = 26)
#ax.set_yticklabels(("74%", "75%", "76%", "77%", "78%", "79%", "80%"))
#ax.set_xticks(x)
ax.set_xticklabels(("", "1", "10k", "20k", "30k", "40k"))
#plt.ylim(top = 150)
plt.xlabel('Number of Iterations', fontsize = 26, labelpad=10)
plt.ylabel('BCE Loss', fontsize = 26)
plt.legend(fontsize = 26, ncol = 1, loc = "upper right", frameon = True, edgecolor='black')

plt.savefig("alibaba_loss.pdf", dpi=72, format='pdf', bbox_inches='tight')
plt.close()





==> body/graphs/fig11/fig11c.py <==
import os
import glob
import sys
import math
import pandas as pd
import numpy as np
import matplotlib.pyplot as plt
from matplotlib import rc

file = 'terabyte_acc.csv'

csv = pd.read_csv(file)
csv.rows = ['Iteration', 'Base_Train_Acc', 'Base_Test_Acc', 'Opt_Train_Acc', 'Opt_Test_Acc', 'Base_Train_Loss', 'Base_Test_Loss', 'Opt_Train_Loss', 'Opt_Test_Loss']

x_values = csv['Iteration']
x_values = np.array(x_values)

base_train_acc = csv['Base_Train_Acc']
base_train_acc = np.array(base_train_acc)

base_test_acc = csv['Base_Test_Acc']
base_test_acc = np.array(base_test_acc)

opt_train_acc = csv['Opt_Train_Acc']
opt_train_acc = np.array(opt_train_acc)

opt_test_acc = csv['Opt_Test_Acc']
opt_test_acc = np.array(opt_test_acc)

base_train_loss = csv['Base_Train_Loss']
base_train_loss = np.array(base_train_loss)

base_test_loss = csv['Base_Test_Loss']
base_test_loss = np.array(base_test_loss)

opt_train_loss = csv['Opt_Train_Loss']
opt_train_loss = np.array(opt_train_loss)

opt_test_loss = csv['Opt_Test_Loss']
opt_test_loss = np.array(opt_test_loss)

y = [76, 77, 78, 79, 80, 81, 82, 83]
y = np.array(y)

#x = np.arange(7)
#x = [1000, 50000, 100000, 150000, 200000, 250000, 350000]
#x = np.array(x)

fig = plt.figure(linewidth = 2, edgecolor = '#FF0000')
ax = fig.add_axes([0,0,1,1])

plt.rcParams['font.family'] = 'serif'
plt.rcParams['font.serif'] = ['Times'] + plt.rcParams['font.serif']

ax.plot(x_values, base_train_acc, label = 'XDL Training', linewidth = 1.5, color = '#283F94', linestyle = 'dotted')
ax.plot(x_values, opt_train_acc, label = 'FAE Training', linewidth = 1.5, color = '#49A264', linestyle = 'dotted')
ax.plot(x_values, base_test_acc, label = 'XDL Testing', linewidth = 1.5, color = '#5a5a5f', linestyle = 'solid')
ax.plot(x_values, opt_test_acc, label = 'FAE Testing', linewidth = 1.5, color = '#E6883E', linestyle = 'solid')

ax.set_axisbelow(True)
ax.grid(linestyle='--', linewidth='0.5')
#ax.set_yscale('log', base = 10)
#plt.margins(0.01)

plt.xticks(fontsize = 26, rotation = 0)
plt.yticks(y, fontsize = 26)
ax.set_yticklabels(("76%", "77%", "78%", "79%", "80%", "81%", "82%", "83%"))
#ax.set_xticks(x)
ax.set_xticklabels(("", "1k", "10k", "20k", "30k", "40k", "50k", "60k"))
#plt.ylim(top = 150)
plt.xlabel('Number of Iterations', fontsize = 26, labelpad=10)
plt.ylabel('Accuracy', fontsize = 26)
plt.legend(fontsize = 26, ncol = 1, loc = "lower right", frameon = True, edgecolor='black')

plt.savefig("terabyte_acc.pdf", dpi=72, format='pdf', bbox_inches='tight')
plt.close()

# =============================================================================================

fig = plt.figure()
ax = fig.add_axes([0,0,1,1])

plt.rcParams['font.family'] = 'serif'
plt.rcParams['font.serif'] = ['Times'] + plt.rcParams['font.serif']

ax.plot(x_values, base_train_loss, label = 'Baseline Training', linewidth = 1.5, color = '#283F94')
ax.plot(x_values, opt_train_loss, label = 'FAE Training', linewidth = 1.5, color = '#49A264')
ax.plot(x_values, base_test_loss, label = 'Baseline Testing', linewidth = 1.5, color = 'black')
ax.plot(x_values, opt_test_loss, label = 'FAE Testing', linewidth = 1.5, color = '#E6883E')

ax.set_axisbelow(True)
ax.grid(linestyle='--', linewidth='0.5')
#ax.set_yscale('log', base = 10)
#plt.margins(0.01)

plt.xticks(fontsize = 26, rotation = 0)
plt.yticks(fontsize = 26)
#ax.set_yticklabels(("74%", "75%", "76%", "77%", "78%", "79%", "80%"))
#ax.set_xticks(x)
ax.set_xticklabels(("", "1k", "10k", "20k", "30k", "40k", "50k", "60k"))
#plt.ylim(top = 150)
plt.xlabel('Number of Iterations', fontsize = 26, labelpad=10)
plt.ylabel('BCE Loss', fontsize = 26)
plt.legend(fontsize = 26, ncol = 1, loc = "upper right", frameon = True, edgecolor='black')

plt.savefig("terabyte_loss.pdf", dpi=72, format='pdf', bbox_inches='tight')
plt.close()





==> body/graphs/fig11/fig11d.py <==
import os
import glob
import sys
import math
import pandas as pd
import numpy as np
import matplotlib.pyplot as plt
from matplotlib import rc

file = 'avazu_acc.csv'

csv = pd.read_csv(file)
csv.rows = ['Iteration', 'Base_Train_Acc', 'Base_Test_Acc', 'Opt_Train_Acc', 'Opt_Test_Acc', 'Base_Train_Loss', 'Base_Test_Loss', 'Opt_Train_Loss', 'Opt_Test_Loss']

x_values = csv['Iteration']
x_values = np.array(x_values)

base_train_acc = csv['Base_Train_Acc']
base_train_acc = np.array(base_train_acc)

base_test_acc = csv['Base_Test_Acc']
base_test_acc = np.array(base_test_acc)

opt_train_acc = csv['Opt_Train_Acc']
opt_train_acc = np.array(opt_train_acc)

opt_test_acc = csv['Opt_Test_Acc']
opt_test_acc = np.array(opt_test_acc)

base_train_loss = csv['Base_Train_Loss']
base_train_loss = np.array(base_train_loss)

base_test_loss = csv['Base_Test_Loss']
base_test_loss = np.array(base_test_loss)

opt_train_loss = csv['Opt_Train_Loss']
opt_train_loss = np.array(opt_train_loss)

opt_test_loss = csv['Opt_Test_Loss']
opt_test_loss = np.array(opt_test_loss)

y = [50, 60, 70, 80, 90]
y = np.array(y)

#x = np.arange(7)
x = [1000,  100000, 200000, 350000]
#x = np.array(x)

fig = plt.figure(linewidth = 2, edgecolor = '#FF0000')
ax = fig.add_axes([0,0,1,1])

plt.rcParams['font.family'] = 'serif'
plt.rcParams['font.serif'] = ['Times'] + plt.rcParams['font.serif']

ax.plot(x_values, base_train_acc, label = 'XDL Training', linewidth = 1.5, color = '#283F94', linestyle = 'dotted')
ax.plot(x_values, opt_train_acc, label = 'FAE Training', linewidth = 1.5, color = '#49A264', linestyle = 'dotted')
ax.plot(x_values, base_test_acc, label = 'XDL Testing', linewidth = 1.5, color = '#5a5a5f', linestyle = 'solid')
ax.plot(x_values, opt_test_acc, label = 'FAE Testing', linewidth = 1.5, color = '#E6883E', linestyle = 'solid')

ax.set_axisbelow(True)
ax.grid(linestyle='--', linewidth='0.5')
#ax.set_yscale('log', base = 10)
#plt.margins(0.01)

plt.xticks(fontsize = 26, rotation = 0)
plt.yticks(y, fontsize = 26)
ax.set_yticklabels(("50%", "60%", "70%", "80%", "90%"))
#ax.set_xticks(x)
ax.set_xticklabels(("", "1k", "", "100k", "", "200k", "", "300k"))
#plt.ylim(top = 150)
plt.xlabel('Number of Iterations', fontsize = 26, labelpad=10)
plt.ylabel('Accuracy', fontsize = 26)
plt.legend(fontsize = 26, ncol = 1, loc = "lower right", frameon = True, edgecolor='black')

plt.savefig("avazu_acc.pdf", dpi=72, format='pdf', bbox_inches='tight')
plt.close()

# =============================================================================================

fig = plt.figure()
ax = fig.add_axes([0,0,1,1])

plt.rcParams['font.family'] = 'serif'
plt.rcParams['font.serif'] = ['Times'] + plt.rcParams['font.serif']

ax.plot(x_values, base_train_loss, label = 'Baseline Training', linewidth = 1.5, color = '#283F94')
ax.plot(x_values, opt_train_loss, label = 'FAE Training', linewidth = 1.5, color = '#49A264')
ax.plot(x_values, base_test_loss, label = 'Baseline Testing', linewidth = 1.5, color = 'black')
ax.plot(x_values, opt_test_loss, label = 'FAE Testing', linewidth = 1.5, color = '#E6883E')

ax.set_axisbelow(True)
ax.grid(linestyle='--', linewidth='0.5')
#ax.set_yscale('log', base = 10)
#plt.margins(0.01)

plt.xticks(fontsize = 26, rotation = 0)
plt.yticks(fontsize = 26)
#ax.set_yticklabels(("74%", "75%", "76%", "77%", "78%", "79%", "80%"))
#ax.set_xticks(x)
ax.set_xticklabels(("", "1k", "", "100k", "", "200k", "", "300k"))
#plt.ylim(top = 150)
plt.xlabel('Number of Iterations', fontsize = 26, labelpad=10)
plt.ylabel('BCE Loss', fontsize = 26)
plt.legend(fontsize = 26, ncol = 1, loc = "upper right", frameon = True, edgecolor='black')

plt.savefig("avazu_loss.pdf", dpi=72, format='pdf', bbox_inches='tight')
plt.close()





==> body/graphs/fig12/fig12.py <==
import os
import glob
import pandas as pd
import numpy as np
import matplotlib.pyplot as plt
from matplotlib import rc
from matplotlib.pyplot import *

file = 'fig12.csv'

csv = pd.read_csv(file)
csv.columns = ['dataset', 'xdl_cpu', 'xdl_1', 'xdl_2', 'xdl_4', 'dlrm_cpu', 'dlrm_1', 'dlrm_2', 'dlrm_4', 'fae_1', 'fae_2', 'fae_4' ]

x_values = csv['dataset']
x_values = np.array(x_values)

xdl_cpu= csv['xdl_cpu']
xdl_cpu = np.array(xdl_cpu)

xdl_1 = csv['xdl_1']
xdl_1 = np.array(xdl_1)

xdl_2 = csv['xdl_2']
xdl_2 = np.array(xdl_2)

xdl_4 = csv['xdl_4']
xdl_4 = np.array(xdl_4)

dlrm_cpu= csv['dlrm_cpu']
dlrm_cpu = np.array(dlrm_cpu)

dlrm_1 = csv['dlrm_1']
dlrm_1 = np.array(dlrm_1)

dlrm_2 = csv['dlrm_2']
dlrm_2 = np.array(dlrm_2)

dlrm_4 = csv['dlrm_4']
dlrm_4 = np.array(dlrm_4)

fae_1 = csv['fae_1']
fae_1 = np.array(fae_1)

fae_2 = csv['fae_2']
fae_2 = np.array(fae_2)

fae_4 = csv['fae_4']
fae_4 = np.array(fae_4)

data = np.row_stack((xdl_cpu, xdl_1, xdl_2, xdl_4, dlrm_cpu, dlrm_1, dlrm_2, dlrm_4, fae_1, fae_2, fae_4))

plt.rcParams['font.family'] = 'serif'
plt.rcParams['font.serif'] = ['Times'] + plt.rcParams['font.serif']
plt.rcParams['hatch.color'] = 'white'
plt.rcParams['hatch.linewidth'] = 0.5


X = np.arange(len(x_values))

fig = plt.figure(linewidth = 2, edgecolor = '#FF0000')
ax = fig.add_axes([0,0,2.5,0.5])
p0 = ax.bar(X - 0.425, data[0], color = '#B7CFFF', width = 0.075, label = "XDL-CPU", align='center', edgecolor='white', linewidth=0.1, fill = True)
p1 = ax.bar(X - 0.34, data[1], color = '#B7CFFF', width = 0.075, label = "XDL-1GPU", align='center', edgecolor='white', linewidth=0.1, fill = True, hatch = "//")
p2 = ax.bar(X - 0.255, data[2], color = '#B7CFFF', width = 0.075, label = "XDL-2GPU", align='center', edgecolor='white', linewidth=0.1, fill = True, hatch = "oo")
p3 = ax.bar(X - 0.17, data[3], color = '#B7CFFF', width = 0.075, label = "XDL-4GPU", align='center', edgecolor='white', linewidth=0.1, fill = True, hatch = "++")
p4 = ax.bar(X - 0.085, data[4], color = '#3B7CFF', width = 0.075, label = "DLRM-CPU", align='center', edgecolor='white', linewidth=0.1, fill = True)
p5 = ax.bar(X, data[5], color = '#3B7CFF', width = 0.075, label = "DLRM-1GPU", align='center', edgecolor='white', linewidth=0.1, fill = True, hatch = "//")
p6 = ax.bar(X + 0.085, data[6], color = '#3B7CFF', width = 0.075, label = "DLRM-2GPU", align='center', edgecolor='white', linewidth=0.1, fill = True, hatch = "oo")
p7 = ax.bar(X + 0.17, data[7], color = '#3B7CFF', width = 0.075, label = "DLRM-4GPU", align='center', edgecolor='white', linewidth=0.1, fill = True, hatch = "++")
p8 = ax.bar(X + 0.255, data[8], color = '#283F94', width = 0.075, label = "FAE-1GPU", align='center', edgecolor='white', linewidth=0.1, fill = True, hatch = "//")
p9 = ax.bar(X + 0.34, data[9], color = '#283F94', width = 0.075, label = "FAE-2GPU", align='center', edgecolor='white', linewidth=0.1, fill = True, hatch = "oo")
p10 = ax.bar(X + 0.425, data[10], color = '#283F94', width = 0.075, label = "FAE-4GPU", align='center', edgecolor='white', linewidth=0.1, fill = True, hatch = "++")

ax.set_axisbelow(True)
ax.grid(linestyle='--', linewidth='0.5', axis='y', which='major')
#plt.margins(0.2)
#ax.set_yscale('log', base = 10)

plt.xticks(X, x_values, fontsize = 22)
ax.set_xticklabels(("Criteo Kaggle", "Taobao Alibaba", "Criteo Terabyte", "Avazu", "Geomean"))
plt.yticks(fontsize = 18)
#ax.set_yticklabels((" ", "0.5", "1.0", "1.5", "2.0", "2.5", "3.0"))
#plt.ylim(top = 10, bottom = 0)
plt.ylabel('Speedup', fontsize = 24)


category_fae = ['1-GPU', '2-GPU', '4-GPU']
category = ['CPU', '1-GPU', '2-GPU', '4-GPU']
leg0 = legend([p0, p1, p2, p3], category, title='XDL', loc = "upper center", frameon = True, edgecolor='black', bbox_to_anchor=(1.04, 1.10) , fontsize = 10)
leg1 = legend([p4, p5, p6, p7], category, title='DLRM', loc = "upper center", frameon = True, edgecolor='black', bbox_to_anchor=(1.04, 0.635) , fontsize = 10)
leg2 = legend([p8, p9, p10], category_fae, title='FAE', loc = "upper center", frameon = True, edgecolor='black', bbox_to_anchor=(1.04, 0.17), fontsize = 10)
gca().add_artist(leg0)
gca().add_artist(leg1)
gca().add_artist(leg2)


#plt.legend(fontsize = 14, ncol = 1, loc = "upper center", frameon = True, edgecolor='black', bbox_to_anchor=(1.1, 1.1))
#plt.title('Energy Comparison - Workload division', fontsize = 16)
plt.savefig("fig12.pdf", dpi=72, format='pdf', bbox_inches='tight')
plt.close()



==> body/graphs/fig13/fig13.py <==
import os
import glob
import pandas as pd
import numpy as np
import matplotlib.pyplot as plt
from matplotlib import rc
from matplotlib.pyplot import *

file = 'fig13.csv'

csv = pd.read_csv(file)
csv.columns = ['Dataset', 'FWD_N', 'BWD_N', 'OPT_N', 'CPU_CPU_COMM', 'EMB_UPDATE', 'FWD_H', 'BWD_H', 'OPT_H' ]

x_values = csv['Dataset']
x_values = np.array(x_values)

fwd_c = csv['FWD_N']
fwd_c = np.array(fwd_c)

bwd_c = csv['BWD_N']
bwd_c = np.array(bwd_c)

opt_c = csv['OPT_N']
opt_c = np.array(opt_c)

cpu_gpu = csv['CPU_CPU_COMM']
cpu_gpu = np.array(cpu_gpu)

emb = csv['EMB_UPDATE']
emb = np.array(emb)

fwd_h = csv['FWD_H']
fwd_h = np.array(fwd_h)

bwd_h = csv['BWD_H']
bwd_h = np.array(bwd_h)

opt_h = csv['OPT_H']
opt_h = np.array(opt_h)

plt.rcParams['font.family'] = 'serif'
plt.rcParams['font.serif'] = ['Times'] + plt.rcParams['font.serif']


X = np.arange(len(x_values))

fig = plt.figure(linewidth = 2, edgecolor = '#FF0000')
ax = fig.add_axes([0,0,2.5,0.5])
p1 = ax.bar(X, emb, color = '#FF7F57', width = 0.8, label = "Embedding Sync", align='center', bottom =  fwd_c + fwd_h + bwd_c + bwd_h + opt_c + opt_h + cpu_gpu, edgecolor='black', linewidth=0.2)
p2 = ax.bar(X, cpu_gpu, color = '#CC3300', width = 0.8, label = "CPU-GPU Comm", align='center', bottom =  fwd_c + fwd_h + bwd_c + bwd_h + opt_c + opt_h, edgecolor='black', linewidth=0.2)
p3 = ax.bar(X, opt_h, color = '#A2B1E6', width = 0.8, label = "Optimizer - Hot", align='center', bottom =  fwd_c + fwd_h + bwd_c + bwd_h + opt_c, edgecolor='black', linewidth=0.2)
p4 = ax.bar(X, opt_c, color = '#9C9CA2', width = 0.8, label = "Optimizer", align='center', bottom = fwd_c + fwd_h + bwd_c + bwd_h, edgecolor='black', linewidth=0.2)
p5 = ax.bar(X, bwd_h, color = '#627AD4', width = 0.8, label = "Backward - Hot", align='center', bottom =  fwd_c + fwd_h + bwd_c, edgecolor='black', linewidth=0.2)
p6 = ax.bar(X, bwd_c, color = '#5F5F65', width = 0.8, label = "Backward", align='center', bottom = fwd_c + fwd_h, edgecolor='black', linewidth=0.2)
p7 = ax.bar(X, fwd_h, color = '#283F94', width = 0.8, label = "Forward - Hot", align='center', bottom =  fwd_c, edgecolor='black', linewidth=0.2)
p8 = ax.bar(X, fwd_c, color = '#111112', width = 0.8, label = "Forward", align='center', edgecolor='black', linewidth=0.2)

ax.set_axisbelow(True)
ax.grid(linestyle='--', linewidth='0.5', axis='y', which='major')
#plt.margins(0.2)
#ax.set_yscale('log', base = 10)

plt.xticks(X, x_values, fontsize = 16, rotation = 90)
ax.set_xticklabels(("XDL", "DLRM", "XDL", "DLRM", "FAE", "XDL", "DLRM", "FAE", "XDL", "DLRM", "FAE", " ", "XDL", "DLRM", "XDL", "DLRM", "FAE", "XDL", "DLRM", "FAE", "XDL", "DLRM", "FAE", " ", "XDL", "DLRM", "XDL", "DLRM", "FAE", "XDL", "DLRM", "FAE", "XDL", "DLRM", "FAE", " ", "XDL", "DLRM", "XDL", "DLRM", "FAE", "XDL", "DLRM", "FAE", "XDL", "DLRM", "FAE"))
plt.xlabel("   Criteo Kaggle              Taobao Alibaba                   Criteo Terabyte                             Avazu", fontsize = 20, labelpad=35)
plt.yticks(fontsize = 18)
ax.set_yticklabels((" ", "20%", "40%", "60%", "80%", "100%"))
plt.ylim(top = 105, bottom = 0)
plt.ylabel('Percentage', fontsize = 20)

'''
categories = ['1 GPU', '2 GPU', '4 GPU']
leg1 = legend([p1, p3, p5], categories, title='Baseline', loc = "upper center", frameon = True, edgecolor='black', bbox_to_anchor=(1.035, 1) )
leg2 = legend([p2, p4, p6], categories, title='FAE', loc = "upper center", frameon = True, edgecolor='black', bbox_to_anchor=(1.035, 0.6))
gca().add_artist(leg1)
'''

plt.legend(fontsize = 14, ncol = 1, loc = "upper center", frameon = True, edgecolor='black', bbox_to_anchor=(1.09, 1.04))
#plt.title('Energy Comparison - Workload division', fontsize = 16)
plt.savefig("fig13.pdf", dpi=72, format='pdf', bbox_inches='tight')
plt.close()



==> body/graphs/fig14/fig14.py <==
import os
import glob
import pandas as pd
import numpy as np
import matplotlib.pyplot as plt
from matplotlib import rc
from matplotlib.pyplot import *

file = 'fig14.csv'

csv = pd.read_csv(file)
csv.columns = ['Dataset', 'baseline', 'opt']

x_values = csv['Dataset']
x_values = np.array(x_values)

baseline = csv['baseline']
baseline = np.array(baseline)

opt = csv['opt']
opt = np.array(opt)

data = np.row_stack((baseline, opt))

plt.rcParams['font.family'] = 'serif'
plt.rcParams['font.serif'] = ['Times'] + plt.rcParams['font.serif']


X = np.arange(len(x_values))

fig = plt.figure(linewidth = 2, edgecolor = '#FF0000')
ax = fig.add_axes([0,0,1.5,0.5])
p1 = ax.bar(X - 0.25, data[0], color = '#B7CFFF', width = 0.4, label = "4-GPU XDL", align='center', edgecolor='white', linewidth=0.1, fill = True)
p2 = ax.bar(X + 0.25, data[1], color = '#283F94', width = 0.4, label = "4-GPU FAE", align='center', edgecolor='white', linewidth=0.1, fill = True)


ax.set_axisbelow(True)
ax.grid(linestyle='--', linewidth='0.5', axis='y', which='major')
#plt.margins(0.2)
#ax.set_yscale('log', base = 10)

plt.xticks(X, x_values, fontsize = 12, rotation = 0)
ax.set_xticklabels(("1K", "2K", "4K", "8K", "16K", "", "256", "512", "1K", "2K", "", "1K", "2K", "4K", "8K", "16K", "", "1K", "2K", "4K", "8K", "16K"))
plt.yticks(fontsize = 12)
#ax.set_yticklabels((" ", "2.0", "4.0", "6.0", "8.0", "10.0", "12.0"))
#plt.ylim(top = 8, bottom = 0)
plt.ylabel('Speedup', fontsize = 18)
plt.xlabel('    Criteo Kaggle     Taobao Alibaba    Criteo Terabyte           Avazu          ', fontsize = 18, labelpad = 25)

'''
categories = ['1 GPU', '2 GPU', '4 GPU']
leg1 = legend([p1, p3, p5], categories, title='Baseline', loc = "upper center", frameon = True, edgecolor='black', bbox_to_anchor=(1.035, 1) )
leg2 = legend([p2, p4, p6], categories, title='FAE', loc = "upper center", frameon = True, edgecolor='black', bbox_to_anchor=(1.035, 0.6))
gca().add_artist(leg1)
'''

plt.legend(fontsize = 14, ncol =2, loc = "upper left", frameon = True, edgecolor='black')
#plt.title('Energy Comparison - Workload division', fontsize = 16)
plt.savefig("fig14.pdf", dpi=72, format='pdf', bbox_inches='tight')
plt.close()



==> body/graphs/fig15/fig15.py <==
import os
import glob
import pandas as pd
import numpy as np
import matplotlib.pyplot as plt
from matplotlib import rc
from matplotlib.pyplot import *

file = 'fig15.csv'

csv = pd.read_csv(file)
csv.columns = ['dataset', 'xdl', 'dlrm', 'fae']

x_values = csv['dataset']
x_values = np.array(x_values)

xdl= csv['xdl']
xdl = np.array(xdl)

dlrm= csv['dlrm']
dlrm = np.array(dlrm)

fae = csv['fae']
fae = np.array(fae)

data = np.row_stack((xdl, dlrm, fae))

plt.rcParams['font.family'] = 'serif'
plt.rcParams['font.serif'] = ['Times'] + plt.rcParams['font.serif']
plt.rcParams['hatch.color'] = 'white'
plt.rcParams['hatch.linewidth'] = 0.5


X = np.arange(len(x_values))

fig = plt.figure(linewidth = 2, edgecolor = '#FF0000')
ax = fig.add_axes([0,0,1.5,0.5])
p0 = ax.bar(X - 0.3, data[0], color = '#B7CFFF', width = 0.25, label = "XDL", align='center', edgecolor='white', linewidth=0.1, fill = True)
p1 = ax.bar(X, data[1], color = '#3B7CFF', width = 0.25, label = "DLRM", align='center', edgecolor='white', linewidth=0.1, fill = True)
p2 = ax.bar(X + 0.3, data[2], color = '#283F94', width = 0.25, label = "FAE", align='center', edgecolor='white', linewidth=0.1, fill = True)

ax.set_axisbelow(True)
ax.grid(linestyle='--', linewidth='0.5', axis='y', which='major')
#plt.margins(0.2)
#ax.set_yscale('log', base = 10)

plt.xticks(X, x_values, fontsize = 14, rotation = 0)
ax.set_xticklabels(("SYN-M1", "SYN-M2", "SYN-M3", "SYN-M3", "Geomean"))
plt.yticks(fontsize = 14)
#ax.set_yticklabels((" ", "0.5", "1.0", "1.5", "2.0", "2.5", "3.0"))
#plt.ylim(top = 10, bottom = 0)
plt.ylabel('Speedup', fontsize = 16)

plt.legend(fontsize = 14, ncol = 1, loc = "upper left", frameon = True, edgecolor='black')
#plt.title('Energy Comparison - Workload division', fontsize = 16)
plt.savefig("fig15.pdf", dpi=72, format='pdf', bbox_inches='tight')
plt.close()



==> body/graphs/fig1_line/fig1_new.py <==
import os
import glob
import math
import pandas as pd
import numpy as np
import matplotlib.pyplot as plt
from matplotlib import rc

file = 'fig1_new.csv'

csv = pd.read_csv(file)
csv.rows = ['Dataset', 'Total_Emb_Size', 'Hot_Emb_Size', 'Cold_Emb_Size', 'Hot Input']

x_values = csv['Dataset']
x_values = np.array(x_values)
#print(x_values)

total_emb = csv['Total_Emb_Size']
total_emb = np.array(total_emb)
#print(total_emb)

hot_emb = csv['Hot_Emb_Size']
hot_emb = np.array(hot_emb)
#print(hot_emb)

cold_emb = csv['Cold_Emb_Size']
cold_emb = np.array(cold_emb)
#print(cold_emb)

hot_input = csv['Hot Input']
hot_input = np.array(hot_input)
#print(hot_input)

X = [x for x in x_values]

Y = [25,26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36]
Y = np.array(Y)

y = []
for i, val in enumerate(Y):
	y.append(pow(2,val))
y = np.array(y)

#rc('font',**{'family':'Times'})
#plt.rcParams["font.family"] = "Times New Roman"
plt.rcParams['font.family'] = 'serif'
plt.rcParams['font.serif'] = ['Times'] + plt.rcParams['font.serif']


fig, ax = plt.subplots(linewidth = 2, edgecolor = '#FF0000')
#ax = fig.add_axes([0,0,1.5,1])
#ax2 = ax.twinx()  # set up the 2nd axis
p0 = ax.bar(X, cold_emb, width=0.5, label='Cold Entries', color='#283F94', bottom=hot_emb, align='center', edgecolor='black', linewidth=1.2)
p1 = ax.bar(X, hot_emb, width=0.5, label='Hot Entries', color='#6ae68f', align='center', edgecolor='black', linewidth=1.2)
#ax2.plot(X, hot_input, label='Hot Inputs', color='#E6883E')
#ax.text(1.9, 4.05, str(total_emb[2]), fontsize = 18)
#plt.grid(which='major')
#ax.set_axisbelow(True)
#ax.yaxis.grid(color='gray', linestyle='dashed')
ax.set_yscale('log', base = 2)
ax.set_xticklabels(("Criteo\nKaggle", "Taobao\nAlibaba", "Criteo\nTerabyte", "Avazu"))
ax.set_yticklabels(("", "64MB", "", "256MB", "", "1GB", "", "4GB", "", "16GB", "", "64GB"))
plt.margins(0.2)
plt.xticks(fontsize = 16, rotation = 0)
plt.yticks(y,fontsize = 10)
plt.ylim(bottom = pow(2,25))
plt.ylabel('Embedding Table Size\n(log scale)', fontsize = 18)
#ax2.set_ylabel('Percentage Input Hotness')

ax2 = ax.twinx()
p2 = ax2.plot(hot_input, label='Hot Inputs', color='#E6883E', marker='o', markersize=10)
ax2.set_ylabel('Input Hotness (%)', fontsize = 18)
ax2.set_ylim(top=100, bottom=0)
#ax2.set_yticks(fontsize = 18)

#p = p0 + p1 + p2
#labs = [l.get_label() for l in p]

fig.legend(fontsize = 14, ncol = 3, loc = "upper center", frameon = True, edgecolor='black')
#plt.title('Energy Comparison - Workload division', fontsize = 16)
plt.savefig("fig1_new.pdf", dpi=72, format='pdf', bbox_inches='tight')
plt.close()





==> body/graphs/fig5/fig5a.py <==
import os
import glob
import sys
import math
import pandas as pd
import numpy as np
import matplotlib.pyplot as plt
from matplotlib import rc

file = 'fig5a.csv'

csv = pd.read_csv(file)
csv.rows = ['Threshold', 'Kaggle', 'Alibaba', 'Terabyte', 'Avazu']

x_values = csv['Threshold']
x_values = np.array(x_values)

x = np.arange(4)

kaggle = csv['Kaggle']
kaggle = np.array(kaggle)


alibaba = csv['Alibaba']
alibaba = np.array(alibaba)

terabyte = csv['Terabyte']
terabyte = np.array(terabyte)

avazu = csv['Avazu']
avazu = np.array(avazu)

'''
Y = [0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11]
Y = np.array(Y)

y = []
for i, val in enumerate(Y):
	y.append(pow(2,val))
y = np.array(y)
'''

fig = plt.figure()
ax = fig.add_axes([0,0,1,1])

plt.rcParams['font.family'] = 'serif'
plt.rcParams['font.serif'] = ['Times New Roman'] + plt.rcParams['font.serif']

ax.plot(x, kaggle, label = 'Criteo Kaggle', linewidth = 2, color = '#49A264', marker='o', markersize=20)
ax.plot(x, alibaba, label = 'Taobao Alibaba', linewidth = 2, color = '#283F94', marker='^', markersize=20)
ax.plot(x, terabyte, label = 'Criteo Terabyte', linewidth = 2, color = '#E6883E', marker='s', markersize=20)
ax.plot(x, avazu, label = 'Avazu', linewidth = 2, color = '#5a5a5f', marker = '*', markersize=24)

ax.set_axisbelow(True)
ax.grid(linestyle='--', linewidth='0.5')
ax.set_yscale('log', base = 2)
#plt.margins(0.01)
plt.xticks(x, fontsize = 20, rotation = 45)
plt.yticks(fontsize = 20)
ax.set_xticklabels(("0.001%", "0.0001%", "0.00001%", "0.000001%"))
ax.set_yticklabels((" ", " ", "2MB", "8MB", "32MB", "128MB", "512MB", "2GB", "8GB"))
#plt.ylim(top = 150)
#plt.xlabel('Access Threshold - Hot Data', fontsize = 22, labelpad=10)
plt.ylabel('Hot Embedding Table Size\n(log scale)', fontsize = 24)
plt.legend(fontsize = 24, ncol = 4, loc = "upper center", frameon = True, edgecolor='black', bbox_to_anchor=(0.5, 1.17))

plt.savefig("fig5a.pdf", dpi=72, format='pdf', bbox_inches='tight')
plt.close()





==> body/graphs/fig5/fig5b.py <==
import os
import glob
import sys
import math
import pandas as pd
import numpy as np
import matplotlib.pyplot as plt
from matplotlib import rc

file = 'fig5b.csv'

csv = pd.read_csv(file)
csv.rows = ['Threshold', 'Kaggle', 'Alibaba', 'Terabyte', 'Avazu']

x_values = csv['Threshold']
x_values = np.array(x_values)
#print(x_values)

x = np.arange(4)


kaggle = csv['Kaggle']
kaggle = np.array(kaggle)
#print(kaggle)


alibaba = csv['Alibaba']
alibaba = np.array(alibaba)
#print(hot_emb)

terabyte = csv['Terabyte']
terabyte = np.array(terabyte)
#print(cold_emb)

avazu = csv['Avazu']
avazu = np.array(avazu)

plt.rcParams['font.family'] = 'serif'
plt.rcParams['font.serif'] = ['Times'] + plt.rcParams['font.serif']

fig = plt.figure()
ax = fig.add_axes([0,0,1,1])

ax.plot(x, kaggle, label = 'Criteo Kaggle', linewidth = 2, color = '#49A264', marker='o',markersize=20)
ax.plot(x, alibaba, label = 'Taobao Alibaba', linewidth = 2, color = '#283F94', marker='^',markersize=20)
ax.plot(x, terabyte, label = 'Criteo Terabyte', linewidth = 2, color = '#E6883E', marker='s',markersize=20)
ax.plot(x, avazu, label = 'Avazu', linewidth = 2, color = '#5a5a5f', marker = '*', markersize=24)

ax.set_axisbelow(True)
ax.grid(linestyle='--', linewidth='0.5')
#ax.set_yscale('log', base = 10)
#plt.margins(0.01)
plt.xticks(x, fontsize = 20, rotation = 45)
plt.yticks(fontsize = 20, rotation = 0)
ax.set_xticklabels(("0.001%", "0.0001%", "0.00001%", "0.000001%"))
#plt.ylim(top = 150)
#plt.xlabel('Access Threshold - Hot Data', fontsize = 26, labelpad=10)
plt.ylabel('Hot Inputs (%)', fontsize = 24)
#plt.legend(fontsize = 30, ncol = 1, loc = "upper left", frameon = True, edgecolor='black')

plt.savefig("fig5b.pdf", dpi=72, format='pdf', bbox_inches='tight')
plt.close()





==> body/graphs/fig6/fig6a.py <==
import os
import glob
import sys
import math
import pandas as pd
import numpy as np
import matplotlib as mpl
import matplotlib.pyplot as plt
from matplotlib import rc

mpl.rcParams['agg.path.chunksize'] = 10000

file_total = 'kaggle_total.csv'
file_sample = 'kaggle_sample.csv'

csv_total = pd.read_csv(file_total, header=None, sep=',')
csv_sample = pd.read_csv(file_sample, header=None, sep=',')

x_total = csv_total[0]
y_total = csv_total[1]

x_sample = csv_sample[0]
y_sample = csv_sample[1]

print("Total length : ", len(x_total))
print("Sample lenght : ", len(x_sample))

max_access = np.max(y_total)
print("max access : ", max_access)

max_access = math.log(max_access, 10)
print("max access : ", max_access)
max_access = int(max_access) + 2

Y = []
for i in range(max_access):
	if i != 0:
		Y.append(pow(10,i))
Y = np.array(Y)

fig = plt.figure()
ax = fig.add_axes([0,0,1,1])

ax.plot(x_total, y_total, label = 'Original Data', linewidth = 0.5, color = '#283F94')
ax.plot(x_sample, y_sample, label = 'Sampled Data', linewidth = 0.5, color = '#6ae68f')

plt.rcParams['font.family'] = 'serif'
plt.rcParams['font.serif'] = ['Times New Roman'] + plt.rcParams['font.serif']

ax.set_yscale('log', base = 10)
plt.margins(0.01)
plt.xticks(fontsize = 30, rotation = 0)
ax.set_xticklabels(("", "0", "2", "4", "6", "8"))
#ax.axes.yaxis.set_visible(False)
plt.yticks(Y, fontsize = 30)
plt.ylim(top = 10000000)
plt.xlabel('Indices (Millions)\nCriteo Kaggle (Embedding Table 3)', fontsize = 30)
plt.ylabel('Number of Accesses\n(log scale)', fontsize = 30)
#plt.legend(fontsize = 30, ncol = 2, loc = "upper center", frameon = True, edgecolor='black', bbox_to_anchor=(0.5, 1.1))

plt.savefig("fig6a.png", dpi=72, format='png', bbox_inches='tight')
plt.close()





==> body/graphs/fig6/fig6b.py <==
import os
import glob
import sys
import math
import pandas as pd
import numpy as np
import matplotlib as mpl
import matplotlib.pyplot as plt
from matplotlib import rc

mpl.rcParams['agg.path.chunksize'] = 10000

file_total = 'alibaba_total.csv'
file_sample = 'alibaba_sample.csv'

csv_total = pd.read_csv(file_total, header=None, sep=',')
csv_sample = pd.read_csv(file_sample, header=None, sep=',')

x_total = csv_total[0]
y_total = csv_total[1]

x_sample = csv_sample[0]
y_sample = csv_sample[1]

print("Total length : ", len(x_total))
print("Sample lenght : ", len(x_sample))

max_access = np.max(y_total)
print("max access : ", max_access)

max_access = math.log(max_access, 10)
print("max access : ", max_access)
max_access = int(max_access) + 2

Y = []
for i in range(max_access):
	if i != 0:
		Y.append(pow(10,i))
Y = np.array(Y)

fig = plt.figure()
ax = fig.add_axes([0,0,1,1])

ax.plot(x_total, y_total, label = 'Original Data', linewidth = 0.5, color = '#283F94')
ax.plot(x_sample, y_sample, label = 'Sampled Data', linewidth = 0.5, color = '#6ae68f')

plt.rcParams['font.family'] = 'serif'
plt.rcParams['font.serif'] = ['Times New Roman'] + plt.rcParams['font.serif']

ax.set_yscale('log', base = 10)
plt.margins(0.01)
plt.xticks(fontsize = 30, rotation = 0)
ax.set_xticklabels((" ", "0", " ", "1", " ", "2", " ", " 3", " ", "4"))
ax.axes.yaxis.set_visible(False)
#plt.yticks(Y, fontsize = 30)
plt.ylim(top = 10000000)
plt.xlabel('Indices (Millions)\nTaobao Alibaba (Embedding Table 2)', fontsize = 30)
#plt.ylabel('Number of Accesses (log scale)', fontsize = 30)
#plt.legend(fontsize = 30, ncol = 2, loc = "upper center", frameon = True, edgecolor='black', bbox_to_anchor=(0.5, 1.1))

plt.savefig("fig6b.png", dpi=72, format='png', bbox_inches='tight')
plt.close()





==> body/graphs/fig6/fig6c.py <==
import os
import glob
import sys
import math
import pandas as pd
import numpy as np
import matplotlib as mpl
import matplotlib.pyplot as plt
from matplotlib import rc

mpl.rcParams['agg.path.chunksize'] = 10000

file_total = 'terabyte_total.csv'
file_sample = 'terabyte_sample.csv'

csv_total = pd.read_csv(file_total, header=None, sep=',')
csv_sample = pd.read_csv(file_sample, header=None, sep=',')

x_total = csv_total[0]
y_total = csv_total[1]

x_sample = csv_sample[0]
y_sample = csv_sample[1]

print("Total length : ", len(x_total))
print("Sample lenght : ", len(x_sample))

max_access = np.max(y_total)
print("max access : ", max_access)

max_access = math.log(max_access, 10)
print("max access : ", max_access)
max_access = int(max_access) + 2

Y = []
for i in range(max_access):
	if i != 0:
		Y.append(pow(10,i))
Y = np.array(Y)

fig = plt.figure()
ax = fig.add_axes([0,0,1,1])

ax.plot(x_total, y_total, label = 'Original Data', linewidth = 0.5, color = '#283F94')
ax.plot(x_sample, y_sample, label = 'Sampled Data', linewidth = 0.5, color = '#6ae68f')

plt.rcParams['font.family'] = 'serif'
plt.rcParams['font.serif'] = ['Times New Roman'] + plt.rcParams['font.serif']

ax.set_yscale('log', base = 10)
plt.margins(0.01)
plt.xticks(fontsize = 30, rotation = 0)
ax.set_xticklabels((" ", "0", "1", "2", "3", "4", "5", "6", "7", "8"))
#ax.axes.yaxis.set_visible(False)
plt.yticks(Y, fontsize = 30)
plt.ylim(top = 10000000)
plt.xlabel('Indices (Millions)\nCriteo Terabyte (Embedding Table 20)', fontsize = 30)
plt.ylabel('Number of Accesses\n(log scale)', fontsize = 30)
#plt.legend(fontsize = 30, ncol = 2, loc = "upper center", frameon = True, edgecolor='black', bbox_to_anchor=(0.5, 1.1))

plt.savefig("fig6c.png", dpi=72, format='png', bbox_inches='tight')
plt.close()





==> body/graphs/fig6/fig6d.py <==
import os
import glob
import sys
import math
import pandas as pd
import numpy as np
import matplotlib as mpl
import matplotlib.pyplot as plt
from matplotlib import rc

mpl.rcParams['agg.path.chunksize'] = 10000

file_total = 'avazu_total.csv'
file_sample = 'avazu_sample.csv'

csv_total = pd.read_csv(file_total, header=None, sep=',')
csv_sample = pd.read_csv(file_sample, header=None, sep=',')

x_total = csv_total[0]
y_total = csv_total[1]

x_sample = csv_sample[0]
y_sample = csv_sample[1]

print("Total length : ", len(x_total))
print("Sample lenght : ", len(x_sample))

max_access = np.max(y_total)
print("max access : ", max_access)

max_access = math.log(max_access, 10)
print("max access : ", max_access)
max_access = int(max_access) + 2

Y = []
for i in range(max_access):
	if i != 0:
		Y.append(pow(10,i))
Y = np.array(Y)

fig = plt.figure()
ax = fig.add_axes([0,0,1,1])

ax.plot(x_total, y_total, label = 'Original Data', linewidth = 0.5, color = '#283F94')
ax.plot(x_sample, y_sample, label = 'Sampled Data', linewidth = 0.5, color = '#6ae68f')

plt.rcParams['font.family'] = 'serif'
plt.rcParams['font.serif'] = ['Times New Roman'] + plt.rcParams['font.serif']

ax.set_yscale('log', base = 10)
plt.margins(0.01)
plt.xticks(fontsize = 30, rotation = 0)
ax.set_xticklabels((" ", "0", " ", "1", " ", "2", " ", " 3", " ", "4"))
ax.axes.yaxis.set_visible(False)
#plt.yticks(Y, fontsize = 30)
plt.ylim(top = 10000000)
plt.xlabel('Indices (Millions)\nAvazu (Embedding Table 10)', fontsize = 30)
#plt.ylabel('Number of Accesses (log scale)', fontsize = 30)
#plt.legend(fontsize = 30, ncol = 2, loc = "upper center", frameon = True, edgecolor='black', bbox_to_anchor=(0.5, 1.1))

plt.savefig("fig6d.png", dpi=72, format='png', bbox_inches='tight')
plt.close()





==> body/graphs/fig7/fig7.py <==
import os
import glob
import pandas as pd
import numpy as np
import matplotlib.pyplot as plt
from matplotlib import rc

file = 'fig7.csv'

csv = pd.read_csv(file)
csv.columns = ['Dataset', 'Org Data', 'Samp Data' ]

x_values = csv['Dataset']
x_values = np.array(x_values)
#print(x_values)

org_data = csv['Org Data']
org_data = np.array(org_data)
#print(org_data)

samp_data = csv['Samp Data']
samp_data = np.array(samp_data)
#print(samp_data)

data = np.row_stack((org_data, samp_data))
#print(data)

plt.rcParams['font.family'] = 'serif'
plt.rcParams['font.serif'] = ['Times New Roman'] + plt.rcParams['font.serif']

X = np.arange(len(x_values))
fig = plt.figure(linewidth = 2, edgecolor = '#FF0000')
ax = fig.add_axes([0,0,1.5,1])
ax.bar(X - 0.15, data[0], color = '#283F94', width = 0.3, label = "Total Inputs", align='center', edgecolor='black', linewidth=1.2)
ax.bar(X + 0.15, data[1], color = '#B7CFFF', width = 0.3, label = "Sampled Inputs", align='center', edgecolor='black', linewidth=1.2)

ax.set_axisbelow(True)
ax.grid(linestyle='--', linewidth='0.5')

#ax.set_yscale('log', base = 10)
plt.xticks(X, x_values, fontsize = 26)
ax.set_xticklabels(("Criteo\nKaggle", "Taobao\nAlibaba", "Criteo\nTerabyte", "Avazu"))
plt.yticks(fontsize = 26)
#plt.ylim(top = 6.5, bottom = 0)
plt.ylabel('Latency (seconds)', fontsize = 26)
plt.legend(fontsize = 26, ncol = 1, loc = "upper left", frameon = True, edgecolor='black')
#plt.title('Energy Comparison - Workload division', fontsize = 16)
plt.savefig("fig7.pdf", dpi=72, format='pdf', bbox_inches='tight')
plt.close()



==> body/graphs/fig8/fig8.py <==
import os
import glob
import math
import pandas as pd
import numpy as np
import matplotlib.pyplot as plt
from matplotlib import rc

file = 'fig8.csv'

csv = pd.read_csv(file)
csv.rows = ['Dataset', 'Actual Size', 'Est Size', 'Mean', 'Std']

x_values = csv['Dataset']
x_values = np.array(x_values)
#print(x_values)

actual_emb = csv['Actual Size']
actual_emb = np.array(actual_emb)
#print(actual_emb)

est_emb = csv['Est Size']
est_emb = np.array(est_emb)
#print(est_emb)

X = [x for x in x_values]

Y = [2, 3, 4, 5, 6, 7, 8, 9]
Y = np.array(Y)

y = []
for i, val in enumerate(Y):
	y.append(pow(2,val))
y = np.array(y)

plt.rcParams['font.family'] = 'serif'
plt.rcParams['font.serif'] = ['Times New Roman'] + plt.rcParams['font.serif']

fig = plt.figure(linewidth = 2, edgecolor = '#FF0000')
ax = fig.add_axes([0,0,1.5,1])

ax.bar(X, actual_emb, width=0.4, label='Actual Size', color='#283F94', align='center', edgecolor='black', linewidth=1.2)
#ax.text(1.9, 4.05, str(total_emb[2]), fontsize = 18)
ax.set_axisbelow(True)
ax.grid(linestyle='--', linewidth='0.5')
#ax.yaxis.grid(color='gray', linestyle='dashed')
ax.set_yscale('log', base = 2)
ax.set_yticklabels(("", "8MB", "16MB", "32MB", "64MB", "128MB", "256MB", ""))
ax.set_xticklabels(("Criteo\nKaggle", "Taobao\nAlibaba", "Criteo\nTerabyte", "Avazu"))
plt.margins(0.2)
plt.xticks(fontsize = 26, rotation = 0)
plt.yticks(y, fontsize = 26)
#plt.ylim(bottom = pow(2,25))
plt.ylabel('Hot Embedding Table Size', fontsize = 26)
#plt.legend(fontsize = 18, ncol = 1, loc = "upper left", frameon = True, edgecolor='black')
#plt.title('Energy Comparison - Workload division', fontsize = 16)
plt.savefig("fig8.pdf", dpi=72, format='pdf', bbox_inches='tight')
plt.close()





==> body/graphs/fig9/fig9.py <==
import os
import glob
import pandas as pd
import numpy as np
import matplotlib.pyplot as plt
from matplotlib import rc

file = 'fig9.csv'

csv = pd.read_csv(file)
csv.columns = ['Dataset', 'Actual Time', 'Sampled Time' ]

x_values = csv['Dataset']
x_values = np.array(x_values)
#print(x_values)

act_time = csv['Actual Time']
act_time = np.array(act_time)
#print(act_time)

samp_time = csv['Sampled Time']
samp_time = np.array(samp_time)
#print(samp_time)

data = np.row_stack((act_time, samp_time))
#print(data)

plt.rcParams['font.family'] = 'serif'
plt.rcParams['font.serif'] = ['Times'] + plt.rcParams['font.serif']


X = np.arange(len(x_values))
fig = plt.figure(linewidth = 2, edgecolor = '#FF0000')
ax = fig.add_axes([0,0,1.5,1])
ax.bar(X - 0.15, data[0], color = '#283F94', width = 0.3, label = "Original Embeddings", align='center', edgecolor='black', linewidth=1.2)
ax.bar(X + 0.15, data[1], color = '#B7CFFF', width = 0.3, label = "Sampled Embeddings", align='center', edgecolor='black', linewidth=1.2)

ax.set_axisbelow(True)
ax.grid(linestyle='--', linewidth='0.5')
plt.margins(0.2)
#ax.set_yscale('log', base = 10)

plt.xticks(X, x_values, fontsize = 26)
ax.set_xticklabels(("Criteo\nKaggle", "Taobao\nAlibaba", "Criteo\nTerabyte", "Avazu"))
plt.yticks(fontsize = 26)
plt.ylim(top = 350, bottom = 0)
plt.ylabel('Latency (seconds)', fontsize = 26)
plt.legend(fontsize = 26, ncol = 2, loc = "upper right", frameon = True, edgecolor='black', bbox_to_anchor=(1.035, 1.21))
#plt.title('Energy Comparison - Workload division', fontsize = 16)
plt.savefig("fig9.pdf", dpi=72, format='pdf', bbox_inches='tight')
plt.close()


